Assembling Cartesian Harmonic Tensors

Cartesian harmonic tensors are completely symmetric traceless tensors in three dimensional space constructed from the direct product of unit vectors. They are useful in generating expressions for the angular coupling of spherical harmonics of differing solid angles in terms of scalar and vector products of the unit vectors for the spherical harmonics involved. A presentation for the algebraic programming of Cartesian harmonic tensors of arbitrary rank is given using Algebraic Assembly Language. Results are checked using Mathematica.

==> anc/cartesian-tensor.asm <==
;        title   cartesian spherical harmonics
;        by W.C. Parke

; The cartesian spherical harmonics are defined in a paper
; by Lehman and Parke in 1989:
;
;  Y^{L}=(\sqrt((2L+1)/4\pi)(L!/(2L+1)!!)^{1/2}a^{L}
;
; This program determines the algebraic form
; of cartesian spherical harmonics defined 
; as
;   a^{L} = ((2L-1)!!/L!)
;     \sum_{r=0}^{[L/2]}(2L-2r-1)!!/(2L-1)!!)
;      {a....(L-2r)....a \delta ....(r)....\delta}

; To compile (under a Ubuntu operating system):

; nasm -g -f elf32 -o <filename>.o <filename>.asm , where
;   -g generates debug info in the object file created
;   -f elf32 selects the creation of intel i386 32 bit object file
; ld -m elf_i386 -o <filename> <filename>.o 
; chmod +x <filename>
; Run with ./<filename> L r

; Debug with
; gdb <filname>
;   Set breakpoints using listing line numbers, e.g. b 23
;   Run with command-line parameters: r 9 3
;   Use "l" to see listing
;   Use "disas" to see disassembled code around current $pc
;   Use "i r" to see registers or "i r $eflags" or  "i r eax"
;   Use "x /16xb $edi" to see 16 bytes around [edi]
;
; input arguments: L r

; To change output to 'fancy' utf-8 charcters, use
; the UTF-8 data strings to load onebuf, then
; use send_outx:, where x=1,2,3,4, depending on
; the UTF-8 string length.
;
; Redirection and piping work. E.g. Use: ./cart 7 3 >cart73.txt
; to capture the output to a file.

; With an 'r' given, output will be the r-th term
; in the tensor of rank 'L'.
; With no 'r' given, all terms of the tensor from r=0 to r=[L/2]
; are generated.

                ; system call list for int 0x80
        ;    eax         ebx                   ecx          edx
        ;     1 exit   exit status (0)
        ;     3 read   handle (0 for stdin)  buf addr    buf size
        ;     4 write  handle (1 for stdout) buf addr    buf size
        ;     5 open   addr of file name     flags 0=ro  mode (0)
        ;     6 close  handle

SECTION  .text

Global  _start

; stack esp points to the local return address since getin is a called subroutine
;       esp+4 points to the number of arguments
;       esp+8 points to the address of the program name
;       esp+12 points to the address of arg1, etc
        ; argc is not an address, but a count
        ; arg0 will point to prog full path name
        ; arg1 points to addr of first parameter, etc
        ; each string is zero terminated
getinp:
; get input parameters and put them into memory
; note: getinp's return address is the last address pushed to stack

        mov ebp,esp        ; get stack pointer in ebp
        mov ecx,[ebp+4]    ; get argc, number of parameters + 1 (prog name)
        mov [argc],ecx     ; store argc number
        mov dword [allf],0
        cmp ecx,3
        jnc getinp1
        mov dword [allf],1  ; we have no r, so flag to do all terms in sum
getinp1:
        mov esi,ebp    ; point to address of getinp ret addr
        add esi,8      ; point to address of program path and name
        mov edi,arg0         ; edi=location to store arg # and addresses,
        xor edx,edx          ; start count of current arg up from zero

getinp2: ; a loop to store arg addr in local buffers, starting with prog name arg0
        mov eax,esi         ; get argv address on stack (8=past ret addr and argc)
        mov [edi+4*edx],eax    ; save arg addresses in our argc address memory
        add esi,4
        inc edx                  ; advance location index
        cmp edx,3
        jnz getinp2              ; argc=count, argx=addrs of name, arg1=L, arg2=r
        mov     esi,[ebp+8]      ; addr of prog name on stack
        mov     edi,argname      ; local buffer for name of program (full path)
getinn:   ; a loop to store program path and name
        lodsb
        stosb
        and     al,al            ; see if null (end of name string)
        jnz     getinn
gex4:   mov     esi,argname
        add     esi,128          ; end of buffer
gex4m:  dec     esi
        cmp     byte [esi],'/'
        jnz     gex4m            ; if not zero, search further
        inc     esi              ; esi points to name without path
        mov     edi,bname        ; location of bare prog name
        mov     al,'.'
        stosb
        mov     al,'/'
        stosb
gex4n:  lodsb
        stosb
        and     al,al
        jnz     gex4n
; get digits of arg1, arg 2 into our memory at argdec (4 bytes each)
        mov     esi,[arg1]  ; arg1 points to addresses of args on stack
        mov     esi,[esi]        ; now esi points to arg1 string on stack
        mov     [astring],esi    ; save beginning string pointer
        mov     eax,[argc]       ; get number of args in ecx
        cmp     eax,1            ; is one if prog name alone
        jnz     getina
        mov     dword [errsyn],4       ; error code to show syntax
getina: mov     ah,al            ; put arg count in ah
        mov     edi,argdec   ; our buffer for parameter strings (<9 bytes)
        xor     edx,edx          ; zero the arg counter
        dec     edx              ; make -1 anticipating inc in loop
; outter loop to put decimal string into our argdec memory
getinL: inc     edx              ; now edx = 0, 1, or 2
        cmp     edx,2
        jz      getine           ; finished putting strings into local memory
        dec     ah               ; decrease by one the arg count to process
        jz      getine           ; no more args
        xor     ecx,ecx          ; counter of bytes in one string
; inner loop through one string to put into one of our argdec buffers
getinc: mov     al,[esi]         ; get a digit
        inc     esi
        and     al,al            ; see if we are at a null, end of string
        jz      getincN          ; if zero, fill and go to next string
        call    cknum            ; make sure we have an ascii digit number
        mov     dword [erridx],5        ; input must be a number
        jc      exitp            ; got an ascii non-number
        mov     [edi],al         ; put a digit in storage
        inc     edi
        inc     ecx              ; number of chars in string
        cmp     ecx,8            ; argspace
        jnz     getinc
        mov     dword [erridx],6         ; error code for too many args args
        jmp     exitp            ; too many arguments
; save length of string and fill end of string with nulls
getincN:                   ; edi points to argdec+string length+1
        push    eax
        mov     eax,arglen       ; addr of arg length buffer
        mov     [eax+4*edx],ecx  ; store lengths into arglen buffer
        mov     eax,8
        sub     eax,ecx
        mov     ecx,eax
        jnc     getin0
        pop     eax
        mov     dword [erridx],7 ; error code for number too big
        jmp     exitp
getin0  mov     ecx,eax          ; number of bytes to fill
        xor     eax,eax
getincN1:
        mov     [edi],al         ; fill out argdec buffer with nulls
        inc     edi
        dec     ecx
        jnz     getincN1
        pop     eax
        jmp     getinL           ; ck for more strings
getine: mov     esi,argdec1      ; point to L in digital form
        mov     ecx,[arglen1]    ; length of digital L
        mov     edi,ell
        call    dec_bin   ; convert L to binary and put in ell
        mov     esi,argdec2      ; point to r in digital form
        mov     ecx,[arglen2]    ; length of digital r
        mov     edi,rr
        call    dec_bin          ; convert rr to binary and put in rr
        mov     edx,[rr]
        mov     [rr0],edx
getin8: mov     edx,[ell]
        sub     edx,16
        jc      getin5
        mov     dword [erridx],2 ; error code: L too big
        jmp     exitp
getin5: add     edx,16
        cmp     dword [argc],1   ; [argc] is 1 if no parameters
        jz      getin6
        and     edx,edx
        jnz     getin6
        mov     dword [erridx],1 ; L cannot be zero
        jmp     exitp
getin6: mov    eax,[rr]
        mov    ebp,eax           ; save rr in ebp (L is in edx)
        mov    eax,edx           ; get L in eax
        shr    eax,1             ; get [L/2]
        inc     eax
        sub     eax,ebp          ; get [L/2]-r+1
        jc      getin7
        ret
getin7: mov     dword [erridx],3 ; error code for r too big
        jmp     exitp

; exit program
exitp:  pop     ebx              ; discard ret address on stack
exit:
; [erridx] = exit code
        mov     ebx,[errsyn]     ; special flag for error 4
        and     ebx,ebx
        jnz     ex_syn
        mov     ebx,[erridx]
        cmp     ebx,4
        jz      ex_syn
        mov     ebx,[erridx]     ; put error code index in bl
        mov     esi,derrs        ; addr of beginning of error messages
ex0:    mov     edx,[esi+4*ebx]  ; offset to error message
        call    send_outs
        mov     eax,1            ; system call to exit
        int     0x80             ; go back to kernel

ex_syn: mov     edx,name
        call    send_outs
        mov     edx,err4
        call    send_outs
        mov     edx,bname
        call    send_outs
        mov     edx,err43
        call    send_outs
        mov     eax,1
        int     0x80

; begin program here
_start:
        call    getinp           ; L,r in edx, ebp
        mov     dword [ctot],0
        mov     esi,buf          ; buffer to store delta indices
        mov     [ell],edx        ; save L
        mov     [rr],ebp         ; save r (incremented in prog1 loop)
        and     edx,edx          ; make sure L is not zero
        mov     dword [erridx],1 ; L is zero error code
        jz      exit
        mov     eax,edx          ; put L in eax
        shr     eax,1            ; divide by 2
        sub     eax,ebp          ; subtract r to get al=[L/2]-r
        mov     ecx,eax          ; put [L/2]-r into ecx
        mov     dword [erridx],3 ; error code for r>[L/2]
        jc      exit
        inc     ecx              ; make ecx = [L/2]-r+1
        mov     [lr],ecx     ; save [lr] = [L/2]-r+1  = 2 for (9,3)
        call    lhs              ; send 'a{l}=' to console
        mov     ecx,ebp          ; put r in ecx
        shl     ecx,1            ; 2*r
        mov     ebp,ecx          ; put 2*r in ebp
        mov     [r2],ecx         ; save 2*r
        mov     ecx,ell          ; put L in ecx
        sub     ecx,ebp          ; ecx = L - 2*r
        cmp     dword [allf],1   ; is allf one?
; Zero flag set if [allf] = 0, i.e. r was not given
        jnz     prog2            ; only process one curly bracket
prog1:  mov     word [ccount],0  ; restart count of curly brace terms
        call    tmr              ; call tmr  with L in edx, r in ebp
        inc     word [rr]        ; term in {} summation index
        dec     word [lr]        ; [L/2]-r... working backward
        jnz     prog1            ; if lr reached zero, we are done
        jmp     prog3
prog2:  call    tmr
prog3:  call    shocnt           ; show count of number of terms
        mov     dword [erridx],0 ; show no error on exit
        jmp     exit

lhs:
; print out left hand side
;  send 'a{L,r} = ' to standard out
;    uses eax, edx
        mov     word [onebuf0],0ah
        call    send_out1        ; send a LF to console
        mov     edx,astr         ; a{ string
        call    send_outs        ; send an 'a{' to console
        mov     eax,[ell]
        call    outhex       ; send value of L (as decimal) to console
        cmp     dword [allf],1   ;
               ; Zero if allf flag = 0, i.e. r was not given
        jz      lhs1             ; only process one curly bracket
        mov     word [onebuf0],','
        call    send_out1
        mov     eax,[rr0]
        call    outhex
lhs1:   mov     edx,bstr
        call    send_outs        ; send a '} = ' to console
        mov     word [onebuf0],0ah
        call    send_out1
        jmp     send_out1        ; send LFs to console

; tmr does all the work of finding the indices on the tensor components
;  in each pair of curly braces
tmrex:  ret
tmr:                       ; produce tensor terms for given L and r
        mov     edx,[ell]        ; put L in edx
        mov     ebp,[rr]         ; put r in ebp
        mov     ecx,ebp          ; r+...
        shl     ecx,1            ; find 2*r
        mov     ebp,ecx          ; put 2*(r+...)
        mov     [r2],ebp         ; save 2*(r+...) in r2
        mov     eax,edx          ; L
        mov     ecx,edx          ; get L in ecx
        sub     eax,ecx          ; L - 2*r
        mov     ecx,eax
        jc      tmrex            ; if CF, exit as 2*r cannot exceed L
        mov     edi,esi
; esi = addr of buffer to store delta indices  at [edi]
        mov     eax,edx          ; L
        stosb                    ; put L at beginning of buf
        mov     eax,ebp          ; 2*(r+...)
        stosb                    ; put 2*r in next byte of buf
        xor     eax,eax          ; zero index
        rep     stosb            ; put ecx = L-2*r-2 nulls in buf
        mov     esi,edi          ; esi = buf + 2 + L - 2*(r+...)
        mov     ecx,ebp          ; 2*(r+...)
        and     ecx,ecx
        jnz     tmr0             ; go to tmr0 if r > 0
        jmp     tmrr             ; r is zero, go to tmrr
tmr0:   inc     al               ; index (1,2,3,...)
        stosb
        loop    tmr0             ; initialize delta indices as 1,2,3,...2*(r+...)
        call    outcoef          ; send coefficient factors
        mov     word [onebuf0],'('
        call    send_out1
        mov     ebx,ebp          ; get back 2*r
        dec     ebx              ; point to last j index
tmr1:   call    outij            ; send results out
        call    incj             ; increment j-set
        jnc     tmr1             ; continue outij and incrementing j index
        call    incij            ; back down until a valid increment is done
        jnc     tmr1             ; if nc, a valid increment was performed
tmr2:
        mov     word [onebuf0],')'
        call    send_out1        ; send ')' to console

        mov     word [onebuf0],0ah
        call    send_out1
        jmp     send_out1        ; send LFs to console
tmrr:   call    outijk           ; send out aaa... indices
        mov     word [onebuf0],0ah
        call    send_out1
        jmp     send_out1        ; send LFs to console

incj:   inc     byte [esi+ebx]   ; advance the j index
        mov     al,[esi+ebx]              ; get new index
        cmp     [ell],al         ; make sure its not above L
        jc      incjr
        call    ckdup            ; make sure its not a duplicate
        jz      incj
incjr:  ret

incij:  mov     edx,ebx          ; save ebx in edx
incija: dec     ebx              ; point to i index (should not be below zero)
        call    inci          ; try to increment the i index and fill rest
        jnc     incije           ; increment of i ok, return
        dec     ebx              ; point to prior delta j index
        and     bh,bh            ; are we below bottom?
        jnz     incijc           ; yes
        call    incj             ; try to increment this j index
        jc      incija           ; no good, back down again
        inc     ebx
        mov     al,[esi+ebx-2]   ; get prior delta's i index
        mov     [esi+ebx],al     ; put it in current delta's i position
        call    inci             ; increment i and fill following ijs
incije: mov     ebx,edx
        ret
incijc: stc
        mov     ebx,edx
        ret

inci:
; ebx points to current i index to be incremented
; fill should simply fill out the rest of the indices sequentially
; starting at [i] + 1, unless it finds a duplicate below
; in which case it increments above the duplicate
        push    ebx
        mov     edi,esi
        add     edi,ebx          ; point to i index
        mov     eax,ebx          ;
        shr     eax,1            ; k - 1
        mov     ecx,[rr]         ; r's value
        sub     ecx,eax          ; r - k +1 means r - k pairs to loop
        mov     al,[edi]         ; get i
filin:  inc     al
        mov     ah,[ell]         ; get L
        sub     ah,cl            ; L - (r - k + 1)
        inc     ah
        sub     ah,al            ; L - (r - k) - ik
        jc      filie
        call    ckdup
        jz      filin            ; match found
        stosb                    ; save new i value
        inc     ebx
filjn:  inc     al
        cmp     [ell],al
        jc      filie
        call    ckdup
        jz      filjn
        stosb                    ; save new j value
        inc     ebx
        mov     al,[edi-2]
        loop    filin
filie:  pop     ebx
        ret

ckdup:
; look for match to [al] among values below pointer esi + ebx
; zero flag set if match is not found
        push    edi
        push    ecx
        mov     edi,esi
        mov     ecx,ebx
ckdupl: repnz   scasb
        pop     ecx
        pop     edi
        ret

outij:
  ; input esi = ptr to buf + L -2*r, buf for deltas
  ;       ebp = 2*r
        inc     dword [ccount]
        inc     dword [ctot]
        cmp     dword [ccount],1
        jz      outij_1
        mov     ecx,[ell]        ; get L
        sub     ecx,ebp          ; find L - 2*r
        jz      outij0           ; if zero, there are no a's
        push    esi              ; save pointer to beg. of deltas
        mov     edi,esi          ; put in edi
        sub     edi,ecx          ; pointer to beginning of a's
        push    ecx
     ; save count for the 'a' indices (decremented by loop)
        push    edi              ; save L - 2*r
        xor     eax,eax
outijc: push    ecx
outija: inc     eax              ; try 1,2,3...(2*r)
        push    edi
        mov     edi,esi          ; start at beginning of a's buffer
        mov     ecx,ebp          ; 2*r
        repnz   scasb            ; look for 1,2,3,... in delta buffer
        pop     edi
        jz      outija           ; if zero, loop to look further
        pop     ecx
        stosb
        loop    outijc
        pop     edi
        pop     ecx
        xchg    esi,edi
        cmp     dword [ccount],1
        jz      outijh
        mov     byte [onebuf0],' '
        mov     byte [onebuf1],'+'
        mov     byte [onebuf2],' '
        call    send_out3
        jmp     outijh
outijg:
        mov     word [onebuf0],'.'
        mov     eax,[utf_dot]
        call    send_out1
outijh: mov     word [onebuf0],'a'
        call    send_out1
        lodsb
        call    outhex
        loop    outijg
        pop     esi
outij0: push    esi
        mov     ecx,ebp
        shr     ecx,1
        cmp     ebp,[ell]
        jnz     outijl
        mov     byte [onebuf0],' '
        mov     byte [onebuf1],'+'
        mov     byte [onebuf2],' '
        call    send_out3
        jmp     outijm

outijl:
  ; print out deltas, their two indices, and a dot between
        mov     byte [onebuf0],'.'   ; put dot in onebuf
        call    send_out1
outijm:
        mov      word [onebuf0],'d'
        call     send_out1
        lodsb
        call    outhex           ; show hexadecimal on console
        lodsb
        call    outhex           ; show hexadecimal on console
        loop    outijl
        pop     esi
        ret

outij_1:
 ; this extra code outij_1 for first term in a brace {}
 ; avoids having to test ccount=1 in outij for every
 ; term in the brace
        mov     ecx,[ell]        ; get L
        sub     ecx,ebp          ; find L - 2*r
        jz      outij0_1         ; if zero, there are no a's
        push    esi              ; save pointer to beg. of deltas
        mov     edi,esi          ; put in edi
        sub     edi,ecx          ; pointer to beginning of a's
        push    ecx
      ; save count for the 'a' indices (decremented by loop)
        push    edi              ; save L - 2*r
        xor     eax,eax
outijc_1: push    ecx
outija_1:
        inc     eax              ; try 1,2,3...(2*r)
        push    edi
        mov     edi,esi          ; start at beginning of a's buffer
        mov     ecx,ebp          ; 2*r
        repnz   scasb            ; look for 1,2,3,... in delta buffer
        pop     edi
        jz      outija_1         ; if zero, loop to look further
        pop     ecx
        stosb
        loop    outijc_1
        pop     edi
        pop     ecx
        xchg    esi,edi
        jmp     outijh_1         ; got a valid 'a' index
outijg_1:
        mov     word [onebuf0],'.'
        call    send_out1
outijh_1:
        mov     byte [onebuf0],'a'
        call    send_out1
        lodsb
        call    outhex
        loop    outijg_1
        pop     esi
outij0_1:
        push    esi
        mov     ecx,ebp          ; 2*r
        shr     ecx,1            ; divide by 2 to get r
        cmp     ebp,[ell]
        jz      outijm_1
outijl_1:
  ; print out deltas for first term in a brace {}
  ; their two indices, and a dot between
        mov     word [onebuf0],'.'   ; put dot in onebuf
        call    send_out1
outijm_1:
        mov      word [onebuf0],'d'
        call     send_out1
        lodsb
        call    outhex           ; show hexadecimal on console
        lodsb
        call    outhex           ; show hexadecimal on console
        loop    outijl_1
        pop     esi
        ret

outhex:
; input: al = binary number
; output: ascii hexadecimal to console
        push    eax
        push    edx
        xor     edx,edx
        add     al,30h
        cmp     al,':'           ; ascii character just after '9'
        jc      outh1
        add     al,7   ; if above '9', add 7 to get 'A' through 'Z'
outh1:  mov     [onebuf0],al
        call    send_out1
        pop     edx
        pop     eax
        ret

outijk:
        mov     edi,buf
        inc     edi
        inc     edi
        mov     ecx,[ell]
        xor     al,al
oijkl:  inc     al
        stosb
        loop    oijkl            ; store 1,2,3,... in buffer
        mov     ecx,[ell]
        mov     esi,buf
        inc     esi
        inc     esi
        mov     word [onebuf0],'+'
        call    send_out1        ; show '+'
        jmp     outklh
outkl:
;        mov     eax,[utf_dot]
;        mov    [onebuf0],eax    ; '.'or 42=*, fixed to make a dot
;        call    send_out2
        mov     byte [onebuf0],'.'
        call    send_out1
outklh:
;        mov     eax,[utf_aA]
;        mov     [onebuf0],eax
;        call    send_out2       ; show an 'a' character
        mov      byte [onebuf0],'a'
        call     send_out1
        lodsb
        call    outhex           ; show index
        loop    outkl
        ret

outcoef:
; produce the factors in front of each curly brace
        mov     ecx,ebp          ; 2*r
        shr     ecx,1            ; r
        jnz     outc1
        ret                      ; return if r = 0
outc1:
        mov     word [onebuf0],'+'
        cmp     ecx,1            ; odd ?
        jnz     outc2            ; no
        mov     word [onebuf0],'-'
outc2:  call    send_out1
        mov     word [onebuf0],'('
        call    send_out1
        mov     word [onebuf0],'1'
        call    send_out1
        mov     word [onebuf0],'/'
        call    send_out1        ; send (-1)^r "(1/" to console
        cmp     word [rr],1
        jz      outc3
        mov     word [onebuf0],'('
        call    send_out1        ; show '+' or '-', then '(1/', then '(' if r>1
outc3:  mov     ebx,[ell]
        shl     ebx,1            ; 2*L
        inc     ebx              ; 2*L + 1
        jmp     outcm
outcl:
        mov     byte[onebuf0],'.'
        call    send_out1         ; send dot to console
outcm:  dec     ebx
        dec     ebx
        mov     al,bl
        xor     ah,ah
        call    outdec    ; send 2L-1 to console from eax binary
        loop    outcl
        cmp     word [rr],1
        jz      outc4            ; zero if r = 1
        mov     word [onebuf0],')'  ; send a ')' to console
        call    send_out1
outc4:
        mov     word [onebuf0],')'  ; send a ')' to console
        call    send_out1
        ret

outdec:
; input: eax = binary number
; send as decimal string to standard out
        push    eax
        push    ecx
        push    edi
        mov     ecx,3
        mov     edi,decbuf
        call    bin_dec          ; convert to decimal string
        xchg    esi,edi
        mov     ecx,4
outds:  lodsb
        cmp     al,' '
        loopz   outds
        jcxz    outdf            ; move past spaces
        cmp     al,'0'
        jz      outds            ; move past '0'
        mov     [onebuf0],al
        call    send_out1        ; send decimal to console
        jmp     outds
outdf:  xchg    esi,edi
        pop     edi
        pop     ecx
        pop     eax
        ret

bin_dec:
; Binary to decimal conversion
; ecx=decimals to store
; eax=binary number
; edi=destination buffer
        pusha
        add     edi,ecx	 ; point to end of buffer
        mov     byte [edi],0         ; null terminator
        mov     ebx,10               ; divisor for getting decimals
bindecL:                         ; proceed backward through binary number
        dec     edi
        xor     edx,edx              ; must be clear for DIV to worki
        div     ebx                  ; now, eax=quotient, edx=remainder
        add     edx,byte '0'         ; ascii bias
        mov     [edi],dl             ; save digit in [edi]
        loop    bindecL
        cmp     ecx,5
        jc      bindecE               ; blank only if 5 or more

        push    edi
bindecB:                ; replace leading zeros by blanks

        cmp     byte [edi],'0'
        jnz     bindecC
        mov     byte [edi],' '
        inc     edi
        jmp     bindecB
bindecC:
        pop     edi
bindecE:
        popa
        clc
        ret

cknum:
; cknum check if we have an ascii number
;  input: al=byte
;  output: carry set if we do not have an ascii number
;    no registers are changed
        cmp     al,':'
        cmc                ; reverse carry flag
        jc      ckne
        cmp     al,'0'
ckne:   ret

dec_bin:   ; convert decimal number to binary
; ecx = number of decimal digits
; esi = decimal number address
; edi = buffer address for binary number
; unchanged: edx, edi
        ; esi = ptr to end of digital number + 1
        mov     [edi],dword 0
        and     ecx,ecx          ; make sure not zero
        jnz     dec_bin0
        ret
dec_bin0:
        pusha
        xor     ebx,ebx          ; accumulator
dec_binL:
        xor     eax,eax
        mov     al,[esi]         ; get a digit
        inc     esi
        sub     al,30h
        add     ebx,eax
        dec     ecx
        jz      dec_bine
        imul    ebx,ebx,10
        jmp     dec_binL
dec_bine:
        mov     [edi],ebx
        popa
        ret

; Increased speed would result by using the reserved buffer
; instead of int 0x80, but current speed even for L,R=15,7
; is not too shabby: about a minute on a ubuntu virtual
; machine, running under a Windows 10 i86 clocked at
; 2.5GHz to produce over 2 million terms, each 26 bytes
; long.

send_outs:
; input: edx points to a null-terminated string
; to write to standard out
        pusha
        mov     ecx,edx    ; save addr in ecx
        mov     edi,edx    ; put string to-write buffer-address in edi
        xor     edx,edx    ; clear counter for number of char in string
send_outL:
        cmp     byte [edi],0
        je      send_outE  ; got null
        inc     edi
        inc     edx
        jmp     send_outL
send_outE:         ; edx should have the length of the string
        mov     eax, 4      ; system index for write a string
        mov     ebx, 1      ; handle for standard out
        int     0x80   ; eax=call #, ebx=file handle, ecx=addr, edx=length
        popa
        ret

send_out1:
;  one character in onebuf send to standard out
        pusha
        mov     ecx,onebuf0 ; get address of string to write into ecx
        mov     eax, 4      ; system index for write a string
        mov     ebx, 1      ; handle for standard out
        mov     edx,1       ; only one char to write
        int     0x80    ; eax=call #, ebx=file handle, ecx=addr, edx=length
        popa
        ret

send_out2:
; two characters in onebuf send to standard out
;    cmp byte [onebuf1],0
;    jz  send_out1
        pusha
        mov     ecx,onebuf0 ; get address of string to write into ecx
        mov     eax, 4      ; system index for write a string
        mov     ebx, 1      ; handle for standard out
        mov     edx,2       ; two chars to write
        int     0x80    ; eax=call #, ebx=file handle, ecx=addr, edx=length
        popa
        ret

send_out3:
; three characters in onebuf send to standard out
;    cmp byte [onebuf2],0
;    jz  send_out2
        pusha
        mov     ecx,onebuf0 ; get address of string to write into ecx
        mov     eax, 4      ; system index for write a string
        mov     ebx, 1      ; handle for standard out
        mov     edx,3       ; three chars to write
        int     0x80    ; eax=call #, ebx=file handle, ecx=addr, edx=length
        popa
        ret

shocnt:
; show count
         cmp     dword [allf],1    ; if one, all terms of tensor were done
         jnc    sho0t
sho0:    mov     edx,cntmsg      ; null terminated sting
         call    send_outs
         mov     edi,decbuf
         mov     eax,[ccount]
         and     eax,eax
         jnz     sho1
         inc     eax
sho1:    mov     ecx,16          ; number of decimals to store
         call    bin_dec    ; convert eax to decimal and put in decbuf
         mov     ecx,decbuf      ; address of buffer
         mov     edx,16          ; length of string
shocnt0: cmp     byte [ecx],'0'
         jnz     shocnt1
         inc     ecx
         jmp     shocnt0
shocnt1: mov     edx,ecx         ; buffer address past '0's
         call    send_outs
         mov     byte [onebuf0],0ah
         jmp     send_out1

sho0t:   mov    edx,ctotmsg      ; null terminated sting
         call   send_outs
         mov    edi,decbuf
         mov    eax,[ctot]
         and    eax,eax
         inc    eax
sho1t:   mov    ecx,16          ; number of decimals to store
         call   bin_dec    ; convert eax to decimal and put in decbuf
         mov    ecx,decbuf      ; address of buffer
         mov    edx,16          ; length of string
shocnt0t: cmp   byte [ecx],'0'
         jnz    shocnt1t
         inc    ecx
         jmp    shocnt0t
shocnt1t: mov   edx,ecx         ; buffer address past '0's
         call   send_outs
         mov    byte [onebuf0],0ah
         jmp    send_out1

SECTION .data

align   8

argc    dd      0    ; count of command line params +1 (includes name of program)
arg0    dd      0    ; addresses of input parameters,
                     ; starting with name of program
arg1    dd      0
arg2    dd      0
arg3    dd      0
arg4    dd      0

argname times 128 db 0  ; program name

argspace equ  8
argdec  times 4*argspace db 0
argdec1  equ     argdec            ; L value
argdec2  equ     argdec+argspace   ; r value
argdec3  equ     argdec+2*argspace
argdec4  equ     argdec+3*argspace

arglens  equ 4
arglen   times 4*arglens db 0
arglen1  equ arglen         ; string length of L
arglen2  equ arglen+arglens ; string length of r
arglen3  equ arglen+2*arglens
arglen4  equ arglen+3*arglens

astring db      0,0,0,0   ; ptr to beginning of strings

ell     db      0,0,0,0   ;  L in binary form
        db      0,0,0,0
rr      db      0,0,0,0   ;  r sum dummy index in binary form
rr0     db      0,0,0,0   ;  r to print
r2      db      0,0,0,0   ;  2*r
lr      db      0,0,0,0   ;  [L/2] -r + 1
allf    db      0,0,0,0   ; make one if no r was given on command line
        db      0,0

ccount  db      0,0,0,0  ; count of the number of terms in curly brace
ctot    db      0,0,0,0,0,0,0,0 ; 2^32-1=4,294,967,295
onebuf0 db      0
onebuf1 db      0
onebuf2 db      0,0,0,0,0,0
        db      0,0,0,0

decbuf  db      0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0
  ; for the decimal number
        db      0,0,0.0

derrs   dd      err0
        dd      err1
        dd      err2
        dd      err3
        dd      err4
        dd      err5
        dd      err6
        dd      err7
        dd      err8
        dd      err4
        dd      err4
        dd      0

erridx  dd      0
errsyn  dd      0

err0    db      0ah,0
err1    db      0ah,'  L cannot be zero.',0ah,0ah,0
err2    db      0ah,'  L is limited to be ',0xE2,0x89,0xA4,
        db      ' 15',0ah,0ah,0
err3    db      0ah,'  r cannot exceed ',
        db      0xE2,0x8c,0x8A,'L/2',0xE2,0x8c,0x8B,0ah,0ah,0
err4    db      0ah,'The syntax for invoking this program is: ',0
bname   times 64 db 0
err43   db  ' L r ',0ah,
        db  '  where L is the rank of the cartesian tensor.',0ah
        db  '  We restrict L by'
        db  ' 1 ',0xE2,0x89,0xA4,' L ',0xE2,0x89,0xA4,' 15.',0ah
        db  '  r is the index of the (r+1)-th '
        db  'term in the symmetrization brace',0ah
        db  '      to be generated, '
        db  'with 0 ',0xE2,0x89,0xA4,' r ',0xE2,0x89,0xA4,' '
        db  0xE2,0x8c,0x8A,'L/2',0xE2,0x8c,0x8B,'.',0x0a
        db  'The number of terms in a given brace is L!/(2^r(L-2r)!r!).',0ah
        db  '  If no r is given, then '
        db  'all terms in the tensor are generated.',0xa,0ah,0
err5    db   0ah,'Input arguments must be non-negative integers '
        db   'with L > 0.',0ah,0ah,0
err6    db   0ah,'Too many command-line arguments',0ah,0ah,0
err7    db   0ah,'An input number is too big.',0ah,0ah,0
err8    db   0,0

name    db      0ah,'Cartesian Spherical Harmonics, (c) W.C. Parke, 1986, 2023',0ah,0ah
 db      'The Cartesian spherical harmonic tensor was defined in a 1989 paper',0ah
 db      'by D.R. Lehman and W.C. Parke as ',0ah,0ah
 db    ' a{L} = ','(1/L!) '
 db    0xe2,0x88,0x91
 ; db    0xF0,0x9D,0x9a,0xba
 ; db    0xce,0xa3
 db     '_{r=0}^{'
 db     0xE2,0x8c,0x8A,'L/2',0xE2,0x8c,0x8B
 db     '} (2L-2r-1)!!'
 db     0xef,0xbd,0x9b,'a',0xc2,0xb7,'(L-2r)',0xc2,0xb7
 db     'a',0xce,0xb4,0xc2,0xb7,'(r)'
 db     0xc2,0xb7,0xce,0xb4,0xef,0xbd,0x9d,0ah,0ah
 db     'In this expression, the L tensor indices on a{L},',
 db     ' the one on the vectors ',0ah,0x27,'a',0x27,
 db     ' (of unit length), ',
 db     'and the two on the Kronecker deltas, ',0ah
 db     'are surpressed. ',0ah
 db     'The braces',0xef,0xbd,0x9b,0xef,0xbd,0x9d,'within the sum '
 db     'indicates a symmetrized combination ',0ah,'of the enclosed tensor terms '
 db     'over all of its indices.',0ah
 db     'The parenthetical (l-2r) and (r) in the braces is the repeat count',0ah
 db     'of the number of factors of a',0x27,'s and of '
 db     0xce,0xb4,0x27,'s in each term for a given r.',0ah
 db    'The tensor a{L} is completely symmetric and traceless.',0ah,0,0

cntmsg  db  'Number of terms in the symmetry brace is ',0,0
ctotmsg db  'Number of terms in the tensor is ',0,0

; For L=15, r=5, there are 2,027,025 terms in the brace
; The program ran in 45 seconds in a virtual box ubuntu
; 32-bit machine using a i7 CPU rated at 2.5 Gb. If nasm
; -g switch is turned off when compiling, program size
; on disk became 10K bytes.

; sigma bold           0xf0,0x9d,0x9a,0xba
; sigma                0xce,0xa3
; 'N-Ary' sum symbol   0xe2,0x88,0x91

align 8

; fancy characters
; utf_dot dw      0xb7c2,0,0,0
; utf_del dw      0xb4ce,0,0,0

; ascii characters
 utf_dot  db      '.',0,0,0,0,0,0,0
 utf_del  db      'd',0,0,0,0,0,0,0

; fortran chacters
; utf_dot  db      '*',0,0,0,0,0,0,0
; utf_del  db      'D',0,0,0,0,0,0,0

; greek cap sigma
; utf_sig  db  0xa3ce,0,0,0

utf_aA  db      'a',0,0,0,0,0,0,0

astr    db      'a{',0,0,0,0,0,0
bstr    db      '} = ',0,0,0,0
        db       0,0,0,0,0,0,0,0

section .bss

buf: resb 1024  ; make larger for future write to memory
                ; instead of the standard out.

; Feb 11 2023
